Adversarial Pre-Padding: Generating Evasive Network Traffic Against Transformer-Based Classifiers

To date, traffic obfuscation techniques have been widely adopted to protect network data privacy and security by obscuring the true patterns of traffic. Nevertheless, as the pre-trained models emerge, especially transformer-based classifiers, existing traffic obfuscation methods become increasingly vulnerable, as witnessed by current studies reporting the traffic classification accuracy up to 99\% or higher. To counter such high-performance transformer-based classification models, we in this paper propose a novel and effective \underline{adv}ersarial \underline{traffic}-generating approach (AdvTraffic\footnote{The code and data are available at: https://anonymous.4open.science/r/TrafficD-C461}). Our approach has two key innovations: (i) a pre-padding strategy is proposed to modify packets, which effectively overcomes the limitations of existing research against transformer-based models for network traffic classification; and (ii) a reinforcement learning model is employed to optimize network traffic perturbations, aiming to maximize adversarial effectiveness against transformer-based classification models. To the best of our knowledge, this is the first attempt to apply adversarial perturbation techniques to defend against transformer-based traffic classifiers. Furthermore, our method can be easily deployed into practical network environments. Finally, multi-faceted experiments are conducted across several real-world datasets, and the experimental results demonstrate that our proposed method can effectively undermine transformer-based classifiers, significantly reducing classification accuracy from 99\% to as low as 25.68\%.

==> figs/realTimeAttack.py <==
# -*- coding: utf-8 -*-
# @Author: polly
# @Date:   2022-01-06 15:19:54
# @Last Modified by:   polly
# @Last Modified time: 2022-01-06 15:51:42
import matplotlib.pyplot as plt
import seaborn as sns
# sns.set_theme(style="darkgrid")
sns.set_theme(style="whitegrid")

import numpy as np
data_dict = {
    'TP': {
        'ours': [0.2978,  0.1377,  0.2043],
        'ours_realTime': [0.2967,  0.1380,  0.2063],
    },
    # 'DITA': {
    #     'ours/noDis': [25.81, 146.65, 293.03],
    #     'ours': [22.81, 126.65, 263.03],
    # },
    # 'LCRS': {
    #     'ours/noDis': [29.38, 143.89, 297.92],
    #     'ours': [26.38, 140.89, 277.92],
    # },
    # 'NetERP': {
    #     'ours/noDis': [28.17, 147.26, 290.46],
    #     'ours': [26.17, 145.26, 289.46],
    # },

}
#设置横纵坐标的名称以及对应字体格式
font2 = {'family' : 'Times New Roman',
'weight' : 'normal',
'size'   : 20,
}
plt.figure(dpi=100, figsize=(9, 5))
size = 3
x = np.arange(size)
# total_width, n = 0.6, 2
# width = total_width / n
total_width, n = 0.5, 2
width = total_width / n
x = x - (total_width - width) / 2

width = 0.3

for idx, (exp, data) in enumerate(data_dict.items()):

    PRPA = data['ours']
    ours_realTime = data['ours_realTime']
    # ours_advTrain = data['ours_advTrain']
    # HR10 = np.array([noDis[0], ours[0]])
    # HR50 = np.array([noDis[1], ours[1]])
    # HR1050 = np.array([noDis[2], ours[2]])
    plt.subplot(1, 1, idx + 1)
    l0 = plt.bar(x, PRPA, width=width, color='c', label='ours', hatch='//')
    l1 = plt.bar(x + width, ours_realTime, width=width, color='y', label='ours_realTime', hatch='\\')
    # l2 = plt.bar(x + 2*width, ours_advTrain, width=width, color='c', label='ours_advTrain')
    # plt.xticks(range(len(data['ours'])), ['HR10', 'HR50', 'HR1050'])
    #
    plt.ylabel("Accuracy", font2)

    # plt.xlabel("padding length")
    plt.xlabel("Dataset", font2)
    #
    # # ylabel = "HR@50"
    # plt.ylabel(ylabel, font2)
    plt.legend(fontsize=12, title_fontsize=10)
    plt.xticks([0,1,2],['ISCX-VPN','ISCX-TOR','CSTNET-TLS'])
    # plt.legend(title=exp, fontsize=8, title_fontsize=10)
plt.margins(0.1,0.1)
# plt.subplots_adjust(wspace=0.3,bottom=0.19, hspace=0.246)
# plt.savefig("convSize.png",dpi=300,pad_inches=0.0)
plt.savefig("realTimeAttack.png",bbox_inches='tight',dpi=300,pad_inches=0.0)
plt.show()

